A Flexible Framework for Accurate Simulation of Cloud In-Memory Data Stores

In-memory (transactional) data stores are recognized as a first-class data management technology for cloud platforms, thanks to their ability to match the elasticity requirements imposed by the pay-as-you-go cost model. On the other hand, defining the well-suited amount of cache servers to be deployed, and the degree of in-memory replication of slices of data, in order to optimize reliability/availability and performance tradeoffs, is far from being a trivial task. Yet, it is an essential aspect of the provisioning process of cloud platforms, given that it has an impact on how well cloud resources are actually exploited. To cope with the issue of determining optimized configurations of cloud in-memory data stores, in this article we present a flexible simulation framework offering skeleton simulation models that can be easily specialized in order to capture the dynamics of diverse data grid systems, such as those related to the specific protocol used to provide data consistency and/or transactional guarantees. Besides its flexibility, another peculiar aspect of the framework lies in that it integrates simulation and machine-learning (black-box) techniques, the latter being essentially used to capture the dynamics of the data-exchange layer (e.g. the message passing layer) across the cache servers. This is a relevant aspect when considering that the actual data-transport/networking infrastructure on top of which the data grid is deployed might be unknown, hence being not feasible to be modeled via white-box (namely purely simulative) approaches. We also provide an extended experimental study aimed at validating instances of simulation models supported by our framework against execution dynamics of real data grid systems deployed on top of either private or public cloud infrastructures.

==> grafici/run-data-grid/test.c <==
/*

A simle example program using MPI - Hello World

The program consists of one receiver process and N-1 sender
processes. The sender processes send a message consisting
of their hostname to the receiver. The receiver process prints
out the values it receives in the messages.

Compile the program with 'mpicc hello.c -o hello'
To run the program on four processors do 'mpiexec -n 4 ./hello'

*/

#include <stdio.h>
#include <stdlib.h>
#include <mpi.h>

int main(int argc, char *argv[]) {
  const int tag = 42;	        /* Message tag */
  int   id, ntasks, source_id, err, i;
  MPI_Status status;
  char msg[80];	      	       /* Message array */
  
  err = MPI_Init(&argc, &argv); /* Initialize MPI */
  if (err != MPI_SUCCESS) {
    printf("MPI_init failed!\n");
    exit(1);
  }

  err = MPI_Comm_size(MPI_COMM_WORLD, &ntasks);	/* Get nr of tasks */
  if (err != MPI_SUCCESS) {
    printf("MPI_Comm_size failed!\n");
    exit(1);
  }

  err = MPI_Comm_rank(MPI_COMM_WORLD, &id);    /* Get id of this process */
  if (err != MPI_SUCCESS) {
    printf("MPI_Comm_rank failed!\n");
    exit(1);
  }

  /* Check that we run on at least two processors */
  if (ntasks < 2) {
    printf("You have to use at least 2 processors to run this program\n");
    MPI_Finalize();	       /* Quit if there is only one processor */
    exit(0);
  }

  /* Process 0 (the receiver) does this */
  if (id == 1) {
    int length;
    MPI_Get_processor_name(msg, &length);  /* Get name of this processor */
    printf("Hello World from process %d running on %s\n", id, msg);
    for (i=1; i<ntasks; i++) {
      err = MPI_Recv(msg, 80, MPI_CHAR, MPI_ANY_SOURCE, tag, MPI_COMM_WORLD, \
		     &status);          /* Receive a message from any sender */
      if (err != MPI_SUCCESS) {
	printf("Error in MPI_Recv!\n");
	exit(1);
      }
      source_id = status.MPI_SOURCE;	         /* Get id of sender */
      printf("Hello World from process %d running on %s\n", source_id, msg);
    }
  }

  /* Processes 1 to N-1 (the senders) do this */
  else {
    int length;
    MPI_Get_processor_name(msg, &length);  /* Get name of this processor */
    err = MPI_Send(msg, length+1, MPI_CHAR, 0, tag, MPI_COMM_WORLD);
    if (err != MPI_SUCCESS) {
      printf("Process %i: Error in MPI_Send!\n", id);
      exit(1);
    }
  }
  
  err = MPI_Finalize();	         /* Terminate MPI */
  if (err != MPI_SUCCESS) {
    printf("Error in MPI_Finalize!\n");
    exit(1);
  }
  if (id==0) printf("Ready\n");
  exit(0);
}

